Order of the SU(N_f) x SU(N_f) chiral transition via the functional renormalization group

Renormalization group flows of the $SU(N_f)\times SU(N_f)$ symmetric Ginzburg-Landau potential are calculated for a general number of flavors, $N_f$. Our approach does not rely on the $\epsilon$ expansion, but uses the functional renormalization group, formulated directly in $d=3$ spatial dimensions, with the inclusion of all possible (perturbatively) relevant and marginal operators, whose number is considerably larger than those in $d=4$. We find new, potentially infrared stable fixed points spanned throughout the entire $N_f$ range. By conjecturing that the thermal chiral transition is governed by these ``flavor continuous" fixed points, stability analyses show that for $N_f\geq 5$ the chiral transition is of second-order, while for $N_f=2,3,4$, it is of first-order. We argue that the $U_{\rm A}(1)$ anomaly controls the strength of the first-order chiral transition for $N_f=2,3,4$, and makes it almost indistinguishable from a second-order one, if it is sufficiently weak at the critical point. This could open up a new strategy to investigate the strength of the $U_{\rm A}(1)$ symmetry breaking around the critical temperature.

==> Nf_2.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     73206,       2053]
NotebookOptionsPosition[     72856,       2039]
NotebookOutlinePosition[     73249,       2055]
CellTagsIndexPosition[     73206,       2052]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"betaM2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "M2"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "G1"}], "+", 
        RowBox[{"3", " ", "G2"}]}], ")"}]}], "-", 
     RowBox[{"12", " ", "A", " ", "B1", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "G1"}], "+", 
        RowBox[{"3", " ", "G2"}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "2"]}], "+", 
     RowBox[{"2", " ", "A2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}]}], "\n", 
 RowBox[{"betaA", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "A"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      SuperscriptBox["A", "2"], " ", "B1"}], "+", 
     RowBox[{"2", " ", "A", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "A2"}], "+", 
        RowBox[{"2", " ", "G1"}], "-", 
        RowBox[{"3", " ", "G2"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
     RowBox[{"6", " ", "B1", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "2"]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "2"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG1", ":=", 
  RowBox[{
   RowBox[{"-", "G1"}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["A", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["A", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "B3"}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["A2", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["B1", "2"]}], "+", 
         RowBox[{"28", " ", "A2", " ", "G1"}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["G1", "2"]}], "+", 
         RowBox[{"18", " ", "G1", " ", "G2"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["G2", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
      RowBox[{"2", " ", "A", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", " ", "B1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "A2"}], "+", 
            RowBox[{"6", " ", "G1"}], "+", "G2"}], ")"}]}], "-", 
         RowBox[{"8", " ", "B2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["A", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "B1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "A2"}], "+", 
            RowBox[{"6", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
         RowBox[{"8", " ", "B2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["B1", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["A2", "2"], "+", 
            RowBox[{"A2", " ", "G1"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["G1", "2"]}]}], ")"}]}], "+", 
         RowBox[{"12", " ", "G1", " ", "G2"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["G2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "B3"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}]}]}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG2", ":=", 
  RowBox[{
   RowBox[{"-", "G2"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "8"}], " ", 
       SuperscriptBox["A", "4"], " ", "LAMBDA2"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"10", " ", "A2"}], "+", 
         RowBox[{"2", " ", "G1"}], "-", "G2"}], ")"}], " ", "G2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
      RowBox[{"8", " ", "A", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "B1", " ", "G2"}], "+", 
         RowBox[{"2", " ", "B4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["A", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"B1", " ", "G2"}], "+", 
         RowBox[{"2", " ", "B4", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "A2", " ", "G2"}], "-", 
         RowBox[{"G2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"6", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
         RowBox[{"2", " ", "LAMBDA2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A", "-", "M2"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "A", "+", "M2"}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaA2", ":=", 
  RowBox[{
   RowBox[{"-", "A2"}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["A", "4"], " ", "B3"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["B1", "2"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["G1", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["G2", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["B1", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "M2"}], ")"}], "3"]}], "-", 
         RowBox[{"4", " ", "B3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "M2"}], ")"}], "4"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["A2", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"11", " ", 
             SuperscriptBox["A", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "M2"}], ")"}], "2"]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", "A2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", 
             SuperscriptBox["A", "3"], " ", "B1"}], "-", 
            RowBox[{
             SuperscriptBox["A", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"10", " ", "G1"}], "-", 
               RowBox[{"9", " ", "G2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
            RowBox[{"27", " ", "A", " ", "B1", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "M2"}], ")"}], "2"]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "G1"}], "-", "G2"}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "M2"}], ")"}], "3"]}]}], ")"}]}], "+", 
         RowBox[{"A", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", "A3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
            RowBox[{"2", " ", "B2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"B4", "+", 
               RowBox[{"6", " ", "B1", " ", "G1"}], "-", 
               RowBox[{"3", " ", "B1", " ", "G2"}], "+", 
               RowBox[{"B4", " ", "M2"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["A", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"18", " ", "A3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
            RowBox[{"2", " ", "B2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"B4", "-", 
               RowBox[{"2", " ", "B1", " ", "G1"}], "+", 
               RowBox[{"B1", " ", "G2"}], "+", 
               RowBox[{"B4", " ", "M2"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "A", "-", "M2"}], ")"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "A", "+", "M2"}], ")"}], "3"], " ", 
       SuperscriptBox["\[Pi]", "2"]}], ")"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaB1", ":=", 
  RowBox[{
   RowBox[{"-", "B1"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["A", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "A3"}], "+", 
         RowBox[{"14", " ", "B2"}], "+", 
         RowBox[{"3", " ", "B4"}]}], ")"}]}], "-", 
      RowBox[{"144", " ", 
       SuperscriptBox["A", "2"], " ", "B1", " ", 
       RowBox[{"(", 
        RowBox[{"A2", "+", "G1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "48"}], " ", "B1", " ", 
          RowBox[{"(", 
           RowBox[{"A2", "+", "G1"}], ")"}]}], "+", 
         RowBox[{"6", " ", "A3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14", " ", "B2"}], "+", 
            RowBox[{"3", " ", "B4"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "A", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"36", " ", 
          SuperscriptBox["B1", "2"]}], "+", 
         RowBox[{"24", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["A2", "2"], "+", 
            RowBox[{"4", " ", "A2", " ", "G1"}], "+", 
            SuperscriptBox["G1", "2"]}], ")"}]}], "+", 
         RowBox[{"18", " ", 
          RowBox[{"(", 
           RowBox[{"A2", "-", "G1"}], ")"}], " ", "G2"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["G2", "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14", " ", "B3"}], "+", 
            RowBox[{"6", " ", "LAMBDA1"}], "-", 
            RowBox[{"3", " ", "LAMBDA2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["A", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["B1", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["A2", "2"], "+", 
            RowBox[{"4", " ", "A2", " ", "G1"}], "+", 
            SuperscriptBox["G1", "2"]}], ")"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"A2", "-", "G1"}], ")"}], " ", "G2"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["G2", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"14", " ", "B3"}], "+", 
            RowBox[{"6", " ", "LAMBDA1"}], "-", 
            RowBox[{"3", " ", "LAMBDA2"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A", "-", "M2"}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "A", "+", "M2"}], ")"}], "3"], " ", 
      SuperscriptBox["\[Pi]", "2"]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaLAMBDA1", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", " ", 
      SuperscriptBox["A", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"B2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "A2"}], "+", 
           RowBox[{"26", " ", "G1"}], "+", 
           RowBox[{"3", " ", "G2"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "B3"}], "+", 
           RowBox[{"12", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{"6", " ", "A", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "+", 
        RowBox[{"20", " ", 
         SuperscriptBox["B1", "3"]}], "+", 
        RowBox[{"8", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", 
            SuperscriptBox["G1", "2"]}], "+", 
           RowBox[{"3", " ", "G1", " ", "G2"}], "+", 
           SuperscriptBox["G2", "2"]}], ")"}]}], "-", 
        RowBox[{"6", " ", "B1", " ", "B3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"B2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "G1"}], "+", 
           RowBox[{"3", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"3", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"10", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{"B2", "-", 
           RowBox[{"8", " ", "B1", " ", "G1"}], "+", 
           RowBox[{"B2", " ", "M2"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "32"}], " ", 
         SuperscriptBox["A2", "3"]}], "-", 
        RowBox[{"54", " ", "A2", " ", 
         SuperscriptBox["B1", "2"]}], "-", 
        RowBox[{"48", " ", 
         SuperscriptBox["A2", "2"], " ", "G1"}], "-", 
        RowBox[{"136", " ", 
         SuperscriptBox["G1", "3"]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["G1", "2"], " ", "G2"}], "-", 
        RowBox[{"36", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "-", 
        RowBox[{"12", " ", 
         SuperscriptBox["G2", "3"]}], "-", 
        RowBox[{"9", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"36", " ", "B1", " ", "B2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"6", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "LAMBDA1"}], "+", 
           RowBox[{"2", " ", "LAMBDA2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "G1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "B3"}], "+", 
           RowBox[{"33", " ", "LAMBDA1"}], "+", 
           RowBox[{"3", " ", "LAMBDA2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "6"}], " ", 
            SuperscriptBox["G1", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", "B3"}], "+", 
              RowBox[{"3", " ", "LAMBDA1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"4", " ", 
      SuperscriptBox["A", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["B1", "3"]}], "+", 
        RowBox[{"B2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "G1"}], "+", 
           RowBox[{"3", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"84", " ", "B1", " ", "G1"}], "+", 
           RowBox[{"5", " ", "B2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", 
               SuperscriptBox["G1", "2"]}], "+", 
              RowBox[{"6", " ", "G1", " ", "G2"}], "+", 
              SuperscriptBox["G2", "2"]}], ")"}]}], "+", 
           RowBox[{"2", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["A2", "2"], " ", "G1"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["G1", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["G1", "2"], " ", "G2"}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"108", " ", "B1", " ", "B2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"6", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "LAMBDA1"}], "+", 
           RowBox[{"2", " ", "LAMBDA2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["B1", "2"]}], "+", 
           RowBox[{"60", " ", 
            SuperscriptBox["G1", "2"]}], "+", 
           RowBox[{"8", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
           RowBox[{"66", " ", "LAMBDA1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "G1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            SuperscriptBox["G2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", "B3"}], "+", 
              RowBox[{"75", " ", "LAMBDA1"}], "+", 
              RowBox[{"9", " ", "LAMBDA2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"16", " ", 
         SuperscriptBox["A2", "3"]}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["A2", "2"], " ", "G1"}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "G1"}], "+", "G2"}], ")"}]}], "-", 
        RowBox[{"36", " ", "B1", " ", "B2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"6", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"27", " ", 
            SuperscriptBox["B1", "2"]}], "+", 
           RowBox[{"52", " ", 
            SuperscriptBox["G1", "2"]}], "-", 
           RowBox[{"10", " ", "LAMBDA1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "124"}], " ", 
            SuperscriptBox["G1", "3"]}], "-", 
           RowBox[{"54", " ", 
            SuperscriptBox["G1", "2"], " ", "G2"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["G2", "3"]}], "+", 
           RowBox[{"9", " ", "G2", " ", "LAMBDA1"}], "+", 
           RowBox[{"9", " ", "G2", " ", "LAMBDA1", " ", "M2"}], "+", 
           RowBox[{"12", " ", "B3", " ", "G1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
           RowBox[{"6", " ", "G1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", 
               SuperscriptBox["G2", "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"7", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}], " ", 
               
               RowBox[{"(", 
                RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaLAMBDA2", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["A", "2"], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "4"], " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}], "2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["A", "5"]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"10", " ", "A2", " ", "B4"}], "+", 
        RowBox[{"26", " ", "B4", " ", "G1"}], "+", 
        RowBox[{"8", " ", "B2", " ", "G2"}], "+", 
        RowBox[{"7", " ", "B4", " ", "G2"}], "+", 
        RowBox[{"22", " ", "B1", " ", "LAMBDA2"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "24"}], " ", 
         SuperscriptBox["A2", "2"], " ", "G2"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["B1", "2"], " ", "G2"}], "+", 
        RowBox[{"4", " ", "B3", " ", "G2"}], "+", 
        RowBox[{"144", " ", 
         SuperscriptBox["G1", "2"], " ", "G2"}], "+", 
        RowBox[{"66", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["G2", "3"]}], "+", 
        RowBox[{"6", " ", "A2", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "G1"}], "+", "G2"}], ")"}]}], "-", 
        RowBox[{"36", " ", "G2", " ", "LAMBDA1"}], "-", 
        RowBox[{"46", " ", "G1", " ", "LAMBDA2"}], "-", 
        RowBox[{"19", " ", "G2", " ", "LAMBDA2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "B3", " ", "G2"}], "-", 
           RowBox[{"36", " ", "G2", " ", "LAMBDA1"}], "-", 
           RowBox[{"46", " ", "G1", " ", "LAMBDA2"}], "-", 
           RowBox[{"19", " ", "G2", " ", "LAMBDA2"}]}], ")"}], " ", "M2"}], 
        "-", 
        RowBox[{"18", " ", "B1", " ", "B4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", "LAMBDA2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["A2", "2"], " ", "G2"}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["B1", "2"], " ", "G2"}], "+", 
        RowBox[{"20", " ", "B3", " ", "G2"}], "-", 
        RowBox[{"14", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "-", 
        SuperscriptBox["G2", "3"], "+", 
        RowBox[{"6", " ", "A2", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"12", " ", "G2", " ", "LAMBDA1"}], "+", 
        RowBox[{"74", " ", "G1", " ", "LAMBDA2"}], "+", 
        RowBox[{"9", " ", "G2", " ", "LAMBDA2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"20", " ", "B3", " ", "G2"}], "+", 
           RowBox[{"12", " ", "G2", " ", "LAMBDA1"}], "+", 
           RowBox[{"74", " ", "G1", " ", "LAMBDA2"}], "+", 
           RowBox[{"9", " ", "G2", " ", "LAMBDA2"}]}], ")"}], " ", "M2"}], 
        "+", 
        RowBox[{"54", " ", "B1", " ", "B4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"58", " ", "A2", " ", "LAMBDA2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "8"}], " ", "B1", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "9"}], " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "B4", " ", "G1"}], "+", 
           RowBox[{"8", " ", "B2", " ", "G2"}], "+", 
           RowBox[{"7", " ", "B4", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"22", " ", "B1", " ", "LAMBDA2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"10", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{"B4", "+", 
           RowBox[{"12", " ", "B1", " ", "G2"}], "+", 
           RowBox[{"B4", " ", "M2"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"A", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "16"}], " ", "B1", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"21", " ", "G1"}], "+", 
           RowBox[{"4", " ", "G2"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "B4", " ", "G1"}], "+", 
           RowBox[{"8", " ", "B2", " ", "G2"}], "+", 
           RowBox[{"7", " ", "B4", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"66", " ", "B1", " ", "LAMBDA2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"6", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "8"}], " ", "B1", " ", "G2"}], "+", 
           RowBox[{"5", " ", "B4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["A2", "2"], " ", "G2"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["B1", "2"], " ", "G2"}], "-", 
        RowBox[{"12", " ", "B3", " ", "G2"}], "+", 
        RowBox[{"72", " ", 
         SuperscriptBox["G1", "2"], " ", "G2"}], "-", 
        RowBox[{"2", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "-", 
        SuperscriptBox["G2", "3"], "+", 
        RowBox[{"12", " ", "G2", " ", "LAMBDA1"}], "-", 
        RowBox[{"14", " ", "G1", " ", "LAMBDA2"}], "+", 
        RowBox[{"5", " ", "G2", " ", "LAMBDA2"}], "-", 
        RowBox[{"12", " ", "B3", " ", "G2", " ", "M2"}], "+", 
        RowBox[{"12", " ", "G2", " ", "LAMBDA1", " ", "M2"}], "-", 
        RowBox[{"14", " ", "G1", " ", "LAMBDA2", " ", "M2"}], "+", 
        RowBox[{"5", " ", "G2", " ", "LAMBDA2", " ", "M2"}], "-", 
        RowBox[{"18", " ", "B1", " ", "B4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"6", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"G2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"28", " ", "G1"}], "+", 
              RowBox[{"3", " ", "G2"}]}], ")"}]}], "-", 
           RowBox[{"5", " ", "LAMBDA2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaA3", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", "k", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["A", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "A3"}], "+", "B2"}], ")"}]}], "-", 
        RowBox[{"3", " ", "B1", " ", "B4"}], "+", 
        RowBox[{"B3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "A2"}], "+", 
           RowBox[{"10", " ", "G1"}], "-", 
           RowBox[{"3", " ", "G2"}]}], ")"}]}]}], ")"}], " ", "k"}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "2"], " ", "k", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "276"}], " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["B1", "3"]}], "+", 
        RowBox[{"6", " ", "A2", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "34"}], " ", "G1"}], "+", 
           RowBox[{"9", " ", "G2"}]}], ")"}]}], "-", 
        RowBox[{"15", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["G1", "2"]}], "+", 
           SuperscriptBox["G2", "2"]}], ")"}]}], "+", 
        RowBox[{"18", " ", "B1", " ", "B3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"33", " ", "A3"}], "+", 
           RowBox[{"2", " ", "B2"}], "-", 
           RowBox[{"3", " ", "B4"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "A3", " ", "G1"}], "+", 
           RowBox[{"8", " ", "B2", " ", "G1"}], "-", 
           RowBox[{"9", " ", "A3", " ", "G2"}], "+", 
           RowBox[{"6", " ", "B4", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{"3", " ", "k", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"24", " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "+", 
        RowBox[{"5", " ", 
         SuperscriptBox["B1", "3"]}], "-", 
        RowBox[{"6", " ", "B1", " ", "B3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"A3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "G1"}], "-", 
           RowBox[{"3", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{"B4", "+", 
           RowBox[{"18", " ", "B1", " ", "G1"}], "-", 
           RowBox[{"3", " ", "B1", " ", "G2"}], "+", 
           RowBox[{"B4", " ", "M2"}], "-", 
           RowBox[{"7", " ", "A3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
           RowBox[{"2", " ", "B2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"3", " ", "A", " ", "k", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"48", " ", 
         SuperscriptBox["A2", "3"]}], "-", 
        RowBox[{"36", " ", "A3", " ", "B1"}], "+", 
        RowBox[{"8", " ", 
         SuperscriptBox["A2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "G1"}], "-", 
           RowBox[{"3", " ", "G2"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "G1"}], "-", "G2"}], ")"}]}], "-", 
        RowBox[{"B3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "G1"}], "-", 
           RowBox[{"3", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"3", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{"B4", "-", 
           RowBox[{"12", " ", "A3", " ", "M2"}], "+", 
           RowBox[{"B4", " ", "M2"}], "-", 
           RowBox[{"2", " ", "B2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"84", " ", 
            SuperscriptBox["B1", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["G1", "2"]}], "+", 
              SuperscriptBox["G2", "2"]}], ")"}]}], "-", 
           RowBox[{"26", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "3"], " ", "k", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"104", " ", 
         SuperscriptBox["A2", "3"]}], "+", 
        RowBox[{"36", " ", "A3", " ", "B1"}], "+", 
        RowBox[{"10", " ", "B3", " ", "G1"}], "+", 
        RowBox[{"16", " ", 
         SuperscriptBox["G1", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["A2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "G1"}], "-", "G2"}], ")"}]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "G1"}], "-", "G2"}], ")"}]}], "-", 
        RowBox[{"3", " ", "B3", " ", "G2"}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["G2", "3"]}], "+", 
        RowBox[{"10", " ", "B3", " ", "G1", " ", "M2"}], "-", 
        RowBox[{"3", " ", "B3", " ", "G2", " ", "M2"}], "+", 
        RowBox[{"6", " ", "B1", " ", "B2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"3", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{"B4", "-", 
           RowBox[{"12", " ", "A3", " ", "M2"}], "+", 
           RowBox[{"B4", " ", "M2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"63", " ", 
            SuperscriptBox["B1", "2"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["G1", "2"]}], "+", 
              SuperscriptBox["G2", "2"]}], ")"}]}], "+", 
           RowBox[{"13", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["A2", "2"], " ", "B1", " ", "k"}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["B1", "3"], " ", "k"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"42", " ", "A3", " ", "G1"}], "+", 
           RowBox[{"16", " ", "B2", " ", "G1"}], "-", 
           RowBox[{"27", " ", "A3", " ", "G2"}], "+", 
           RowBox[{"12", " ", "B4", " ", "G2"}]}], ")"}], " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"6", " ", "B1", " ", "k", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox["G1", "2"]}], "+", 
           SuperscriptBox["G2", "2"], "+", 
           RowBox[{"9", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"B1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", " ", "G1", " ", "k"}], "-", 
              RowBox[{"9", " ", "G2", " ", "k"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"87", " ", "A3"}], "+", 
              RowBox[{"10", " ", "B2"}], "-", 
              RowBox[{"9", " ", "B4"}]}], ")"}], " ", "k", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaB2", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["A", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "A3"}], "+", 
           RowBox[{"16", " ", "B2"}], "+", "B4"}], ")"}]}], "+", 
        RowBox[{"2", " ", "B3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "G1"}], "-", 
           RowBox[{"3", " ", "G2"}]}], ")"}], " ", "LAMBDA1"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"G1", "+", "G2"}], ")"}], " ", "LAMBDA2"}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", "B3"}], "+", 
           RowBox[{"11", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}]}]}], 
       ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "108"}], " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "-", 
        RowBox[{"45", " ", 
         SuperscriptBox["B1", "3"]}], "-", 
        RowBox[{"180", " ", "B1", " ", 
         SuperscriptBox["G1", "2"]}], "-", 
        RowBox[{"18", " ", "A2", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "A3"}], "+", 
           RowBox[{"19", " ", "B2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "A3", " ", "G1"}], "+", 
           RowBox[{"6", " ", "B4", " ", 
            RowBox[{"(", 
             RowBox[{"G1", "+", "G2"}], ")"}]}], "+", 
           RowBox[{"B2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"58", " ", "G1"}], "+", 
              RowBox[{"3", " ", "G2"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"18", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "B3"}], "+", 
           RowBox[{"3", " ", "LAMBDA1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"84", " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "+", 
        RowBox[{"45", " ", 
         SuperscriptBox["B1", "3"]}], "+", 
        RowBox[{"6", " ", "A2", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"50", " ", "G1"}], "+", 
           RowBox[{"3", " ", "G2"}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "A3"}], "+", 
           RowBox[{"65", " ", "B2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"84", " ", "A3", " ", "G1"}], "+", 
           RowBox[{"6", " ", "B4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
           RowBox[{"B2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"158", " ", "G1"}], "+", 
              RowBox[{"9", " ", "G2"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"6", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", 
            SuperscriptBox["G1", "2"]}], "-", 
           SuperscriptBox["G2", "2"], "+", 
           RowBox[{"18", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
           RowBox[{"27", " ", "LAMBDA1", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "264"}], " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "-", 
        RowBox[{"135", " ", 
         SuperscriptBox["B1", "3"]}], "-", 
        RowBox[{"6", " ", "A2", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"146", " ", "G1"}], "+", 
           RowBox[{"9", " ", "G2"}]}], ")"}]}], "+", 
        RowBox[{"46", " ", "A2", " ", "B2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"36", " ", "A3", " ", "G1"}], "+", 
           RowBox[{"50", " ", "B2", " ", "G1"}], "+", 
           RowBox[{"6", " ", "B4", " ", "G1"}], "+", 
           RowBox[{"3", " ", "B2", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"3", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "160"}], " ", 
            SuperscriptBox["G1", "2"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["G2", "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "B3"}], "+", 
              RowBox[{"3", " ", "LAMBDA1"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"A", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"128", " ", 
         SuperscriptBox["A2", "3"]}], "-", 
        RowBox[{"54", " ", "A3", " ", "B1"}], "+", 
        RowBox[{"384", " ", 
         SuperscriptBox["A2", "2"], " ", "G1"}], "-", 
        RowBox[{"144", " ", "B3", " ", "G1"}], "+", 
        RowBox[{"208", " ", 
         SuperscriptBox["G1", "3"]}], "-", 
        RowBox[{"18", " ", "B3", " ", "G2"}], "-", 
        RowBox[{"72", " ", 
         SuperscriptBox["G1", "2"], " ", "G2"}], "-", 
        RowBox[{"72", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "-", 
        RowBox[{"24", " ", 
         SuperscriptBox["G2", "3"]}], "+", 
        RowBox[{"18", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"34", " ", "G1"}], "+", "G2"}], ")"}]}], "-", 
        RowBox[{"126", " ", "G1", " ", "LAMBDA1"}], "+", 
        RowBox[{"27", " ", "G2", " ", "LAMBDA1"}], "+", 
        RowBox[{"18", " ", "G1", " ", "LAMBDA2"}], "+", 
        RowBox[{"18", " ", "G2", " ", "LAMBDA2"}], "-", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", "G1"}], "-", 
              RowBox[{"3", " ", "G2"}]}], ")"}], " ", "LAMBDA1"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"G1", "+", "G2"}], ")"}], " ", "LAMBDA2"}]}], ")"}], " ",
          "M2"}], "-", 
        RowBox[{"9", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{"B4", "+", 
           RowBox[{"6", " ", "A3", " ", "M2"}], "+", 
           RowBox[{"B4", " ", "M2"}], "+", 
           RowBox[{"16", " ", "B2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"78", " ", 
            SuperscriptBox["B1", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"15", " ", 
               SuperscriptBox["G1", "2"]}], "+", 
              RowBox[{"3", " ", "G1", " ", "G2"}], "+", 
              SuperscriptBox["G2", "2"]}], ")"}]}], "-", 
           RowBox[{"12", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"32", " ", 
         SuperscriptBox["A2", "3"]}], "+", 
        RowBox[{"18", " ", "A3", " ", "B1"}], "+", 
        RowBox[{"240", " ", 
         SuperscriptBox["A2", "2"], " ", "G1"}], "+", 
        RowBox[{"48", " ", "B3", " ", "G1"}], "+", 
        RowBox[{"88", " ", 
         SuperscriptBox["G1", "3"]}], "+", 
        RowBox[{"6", " ", "B3", " ", "G2"}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["G1", "2"], " ", "G2"}], "-", 
        RowBox[{"36", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["G2", "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"34", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"42", " ", "G1", " ", "LAMBDA1"}], "-", 
        RowBox[{"9", " ", "G2", " ", "LAMBDA1"}], "-", 
        RowBox[{"6", " ", "G1", " ", "LAMBDA2"}], "-", 
        RowBox[{"6", " ", "G2", " ", "LAMBDA2"}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", "G1"}], "-", 
              RowBox[{"3", " ", "G2"}]}], ")"}], " ", "LAMBDA1"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"G1", "+", "G2"}], ")"}], " ", "LAMBDA2"}]}], ")"}], " ",
          "M2"}], "+", 
        RowBox[{"3", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{"B4", "+", 
           RowBox[{"6", " ", "A3", " ", "M2"}], "+", 
           RowBox[{"B4", " ", "M2"}], "+", 
           RowBox[{"16", " ", "B2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"39", " ", 
            SuperscriptBox["B1", "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"30", " ", 
               SuperscriptBox["G1", "2"]}], "+", 
              RowBox[{"6", " ", "G1", " ", "G2"}], "+", 
              SuperscriptBox["G2", "2"]}], ")"}]}], "+", 
           RowBox[{"4", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"11", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaB3", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"6", " ", 
      SuperscriptBox["A", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", "A3"}], "+", 
           RowBox[{"8", " ", "B2"}], "+", "B4"}], ")"}]}], "+", 
        RowBox[{"8", " ", "B2", " ", "G1"}], "-", 
        RowBox[{"2", " ", "B4", " ", "G1"}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"B2", "+", "B4"}], ")"}], " ", "G2"}], "+", 
        RowBox[{"A3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"22", " ", "G1"}], "+", 
           RowBox[{"3", " ", "G2"}]}], ")"}]}], "+", 
        RowBox[{"B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "B3"}], "+", 
           RowBox[{"6", " ", "LAMBDA1"}], "-", "LAMBDA2"}], ")"}]}]}], 
       ")"}]}], "-", 
     RowBox[{"6", " ", "A", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "208"}], " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "-", 
        RowBox[{"60", " ", 
         SuperscriptBox["B1", "3"]}], "-", 
        RowBox[{"400", " ", "A2", " ", "B1", " ", "G1"}], "+", 
        RowBox[{"8", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "14"}], " ", 
            SuperscriptBox["G1", "2"]}], "+", 
           RowBox[{"3", " ", "G1", " ", "G2"}], "+", 
           SuperscriptBox["G2", "2"]}], ")"}]}], "+", 
        RowBox[{"6", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"7", " ", "A3"}], "+", 
           RowBox[{"8", " ", "B2"}], "+", "B4"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "B2", " ", "G1"}], "-", 
           RowBox[{"2", " ", "B4", " ", "G1"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"B2", "+", "B4"}], ")"}], " ", "G2"}], "+", 
           RowBox[{"A3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22", " ", "G1"}], "+", 
              RowBox[{"3", " ", "G2"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"3", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"16", " ", "B3"}], "+", 
           RowBox[{"6", " ", "LAMBDA1"}], "-", "LAMBDA2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "296"}], " ", 
         SuperscriptBox["A2", "3"]}], "-", 
        RowBox[{"918", " ", "A2", " ", 
         SuperscriptBox["B1", "2"]}], "-", 
        RowBox[{"160", " ", 
         SuperscriptBox["G1", "3"]}], "-", 
        RowBox[{"60", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "-", 
        RowBox[{"30", " ", 
         SuperscriptBox["G2", "3"]}], "+", 
        RowBox[{"27", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "26"}], " ", "G1"}], "+", "G2"}], ")"}]}], "-", 
        RowBox[{"108", " ", 
         SuperscriptBox["A2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"36", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "A3"}], "+", 
           RowBox[{"2", " ", "B2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "G1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"19", " ", "B3"}], "+", 
           RowBox[{"12", " ", "LAMBDA1"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"6", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{"B3", "-", 
           RowBox[{"2", " ", "LAMBDA2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "156"}], " ", 
            SuperscriptBox["G1", "2"]}], "+", 
           RowBox[{"54", " ", "G1", " ", "G2"}], "+", 
           RowBox[{"27", " ", 
            SuperscriptBox["G2", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"29", " ", "B3"}], "+", 
              RowBox[{"6", " ", "LAMBDA1"}], "-", 
              RowBox[{"3", " ", "LAMBDA2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "72"}], " ", 
         SuperscriptBox["A2", "3"]}], "-", 
        RowBox[{"306", " ", "A2", " ", 
         SuperscriptBox["B1", "2"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "26"}], " ", "G1"}], "+", "G2"}], ")"}]}], "-", 
        RowBox[{"36", " ", 
         SuperscriptBox["A2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"36", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "A3"}], "+", 
           RowBox[{"2", " ", "B2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "B3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"46", " ", "G1"}], "-", 
           RowBox[{"3", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "8"}], " ", 
               SuperscriptBox["G1", "2"]}], "+", 
              RowBox[{"2", " ", "G1", " ", "G2"}], "+", 
              SuperscriptBox["G2", "2"]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"25", " ", "B3"}], "+", 
              RowBox[{"18", " ", "LAMBDA1"}], "-", 
              RowBox[{"3", " ", "LAMBDA2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["A", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"112", " ", 
         SuperscriptBox["A2", "2"], " ", "B1"}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["B1", "3"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", "B2", " ", "G1"}], "-", 
           RowBox[{"2", " ", "B4", " ", "G1"}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"B2", "+", "B4"}], ")"}], " ", "G2"}], "+", 
           RowBox[{"A3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"22", " ", "G1"}], "+", 
              RowBox[{"3", " ", "G2"}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"92", " ", "B1", " ", "G1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"7", " ", "A3"}], "+", 
              RowBox[{"8", " ", "B2"}], "+", "B4"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"64", " ", 
            SuperscriptBox["G1", "2"]}], "-", 
           RowBox[{"12", " ", "G1", " ", "G2"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["G2", "2"]}], "+", 
           RowBox[{"16", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "LAMBDA1"}], "-", "LAMBDA2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"104", " ", 
         SuperscriptBox["A2", "3"]}], "+", 
        RowBox[{"306", " ", "A2", " ", 
         SuperscriptBox["B1", "2"]}], "+", 
        RowBox[{"64", " ", 
         SuperscriptBox["G1", "3"]}], "+", 
        RowBox[{"9", " ", 
         SuperscriptBox["B1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "G1"}], "-", "G2"}], ")"}]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["G2", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["A2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"10", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"108", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "A3"}], "+", 
           RowBox[{"2", " ", "B2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"6", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "B3"}], "-", 
           RowBox[{"4", " ", "LAMBDA2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"4", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"48", " ", 
            SuperscriptBox["G1", "2"]}], "-", 
           RowBox[{"18", " ", "G1", " ", "G2"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["G2", "2"]}], "+", 
           RowBox[{"83", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"10", " ", "LAMBDA1"}], "-", 
              RowBox[{"3", " ", "LAMBDA2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", "G1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"61", " ", "B3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["G2", "2"], "+", 
              RowBox[{"4", " ", "LAMBDA1", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
       ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaB4", ":=", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["A", "2"], "-", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}], "2"]}], ")"}], "4"], " ", 
     SuperscriptBox["\[Pi]", "2"]}]], "2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["A", "5"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"22", " ", "B1", " ", "B4"}], "+", 
        RowBox[{"8", " ", "B3", " ", "G2"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "A2"}], "+", 
           RowBox[{"10", " ", "G1"}], "-", 
           RowBox[{"7", " ", "G2"}]}], ")"}], " ", "LAMBDA2"}]}], ")"}]}], 
     "+", 
     RowBox[{"A", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"96", " ", 
         SuperscriptBox["B1", "2"], " ", "G2"}], "+", 
        RowBox[{"288", " ", "A2", " ", "G1", " ", "G2"}], "+", 
        RowBox[{"96", " ", 
         SuperscriptBox["G1", "2"], " ", "G2"}], "+", 
        RowBox[{"56", " ", "A2", " ", 
         SuperscriptBox["G2", "2"]}], "-", 
        RowBox[{"24", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["G2", "3"]}], "-", 
        RowBox[{"78", " ", "A2", " ", "LAMBDA2"}], "-", 
        RowBox[{"30", " ", "G1", " ", "LAMBDA2"}], "+", 
        RowBox[{"21", " ", "G2", " ", "LAMBDA2"}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "A2"}], "+", 
           RowBox[{"10", " ", "G1"}], "-", 
           RowBox[{"7", " ", "G2"}]}], ")"}], " ", "LAMBDA2", " ", "M2"}], 
        "-", 
        RowBox[{"66", " ", "B1", " ", "B4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"24", " ", "B3", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", "A3", " ", "G2"}], "-", 
        RowBox[{"204", " ", "A2", " ", "B1", " ", "G2"}], "-", 
        RowBox[{"4", " ", "B2", " ", "G2"}], "+", 
        RowBox[{"28", " ", "B1", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "3"}], " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"9", " ", "A3"}], "-", "B2"}], ")"}], " ", "G2", " ", 
         "M2"}], "+", 
        RowBox[{"46", " ", "A2", " ", "B4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "-", 
        RowBox[{"B4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "G1"}], "+", 
           RowBox[{"19", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"18", " ", "B1", " ", "LAMBDA2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "-", 
     RowBox[{
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"84", " ", "A2", " ", "B1", " ", "G2"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", "A3"}], "+", "B2"}], ")"}], " ", "G2"}], "+", 
        RowBox[{"4", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", "G1"}], "-", 
           RowBox[{"4", " ", "G2"}]}], ")"}], " ", "G2"}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"15", " ", "A3"}], "+", "B2"}], ")"}], " ", "G2", " ", 
         "M2"}], "+", 
        RowBox[{"106", " ", "A2", " ", "B4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"B4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"26", " ", "G1"}], "-", 
           RowBox[{"33", " ", "G2"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"54", " ", "B1", " ", "LAMBDA2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      SuperscriptBox["A", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"144", " ", 
         SuperscriptBox["A2", "2"], " ", "G2"}], "+", 
        RowBox[{"48", " ", 
         SuperscriptBox["B1", "2"], " ", "G2"}], "+", 
        RowBox[{"8", " ", "B3", " ", "G2"}], "+", 
        RowBox[{"48", " ", "A2", " ", "G1", " ", "G2"}], "-", 
        RowBox[{"12", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["G2", "3"]}], "+", 
        RowBox[{"10", " ", "G1", " ", "LAMBDA2"}], "-", 
        RowBox[{"7", " ", "G2", " ", "LAMBDA2"}], "+", 
        RowBox[{"8", " ", "B3", " ", "G2", " ", "M2"}], "+", 
        RowBox[{"10", " ", "G1", " ", "LAMBDA2", " ", "M2"}], "-", 
        RowBox[{"7", " ", "G2", " ", "LAMBDA2", " ", "M2"}], "+", 
        RowBox[{"22", " ", "B1", " ", "B4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"26", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["G2", "2"]}], "+", "LAMBDA2", "+", 
           RowBox[{"LAMBDA2", " ", "M2"}]}], ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "A3"}], "+", "B2"}], ")"}], " ", "G2"}], "+", 
           RowBox[{"5", " ", "B4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"6", " ", "G1"}], "+", "G2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "M2"}], ")"}]}], "+", 
        RowBox[{"2", " ", "A2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "B1", " ", "G2"}], "+", 
           RowBox[{"7", " ", "B4", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", "B1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"18", " ", "G1", " ", "G2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["G2", "2"]}], "-", 
           RowBox[{"3", " ", "LAMBDA2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "M2"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
    ")"}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9205342062583113`*^9, 3.920534212483088*^9}, {
   3.9205342727806597`*^9, 3.92053435607845*^9}, {3.920534399317721*^9, 
   3.920534514277734*^9}, 3.920534601515237*^9},
 CellLabel->
  "(Debug) In[33]:=",ExpressionUUID->"c2d1a323-2935-444d-bab7-674cfc17fa20"]
},
WindowSize->{1049, 784},
WindowMargins->{{4, Automatic}, {1, Automatic}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"90e6e33a-30fb-4741-bc2a-b1c3f1f0fb2a"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 72294, 2017, 2702, "Input",ExpressionUUID->"c2d1a323-2935-444d-bab7-674cfc17fa20"]
}
]
*)

(* End of internal cache information *)



==> Nf_3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     16039,        518]
NotebookOptionsPosition[     15691,        504]
NotebookOutlinePosition[     16084,        520]
CellTagsIndexPosition[     16041,        517]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"betaM2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "M2"}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", "G1"}], "+", 
       RowBox[{"4", " ", "G2"}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["A", "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaA", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "A"}], "2"]}], "-", 
   FractionBox[
    RowBox[{"4", " ", "B"}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", "A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "G1"}], "-", 
       RowBox[{"4", " ", "G2"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG1", ":=", 
  RowBox[{
   RowBox[{"-", "G1"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "A2"}], "+", 
     RowBox[{"99", " ", "LAMBDA1"}], "+", 
     RowBox[{"16", " ", "LAMBDA2"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"24", " ", "A", " ", "B"}], "+", 
       RowBox[{"117", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"48", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["A", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "G1"}], "+", "G2"}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["A", "4"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG2", ":=", 
  RowBox[{
   RowBox[{"-", "G2"}], "+", 
   FractionBox[
    RowBox[{"A2", "-", 
     RowBox[{"5", " ", "G3"}], "-", 
     RowBox[{"13", " ", "LAMBDA2"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", "A", " ", "B"}], "-", 
     RowBox[{"8", " ", "G2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "G1"}], "+", 
        RowBox[{"2", " ", "G2"}]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["A", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "G1"}], "+", 
       RowBox[{"5", " ", "G2"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["A", "4"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaB", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["B", "2"]}], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"B", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"66", " ", "G1"}], "-", 
          RowBox[{"4", " ", "G2"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", "A", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"5", " ", "A2"}], "+", 
          RowBox[{"9", " ", "LAMBDA1"}], "-", 
          RowBox[{"4", " ", "LAMBDA2"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "A", " ", "B"}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"12", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["A", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "G1"}], "-", "G2"}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaLAMBDA1", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SuperscriptBox["B", "2"]}], "+", 
       RowBox[{"3", " ", "A2", " ", "G1"}], "+", 
       RowBox[{"24", " ", "G1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}]}], "+", 
       RowBox[{"4", " ", "G2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "LAMBDA1"}], "+", 
          RowBox[{"4", " ", "LAMBDA2"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"72", " ", "A", " ", "B", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"297", " ", 
           SuperscriptBox["G1", "3"]}], "+", 
          RowBox[{"108", " ", 
           SuperscriptBox["G1", "2"], " ", "G2"}], "+", 
          RowBox[{"72", " ", "G1", " ", 
           SuperscriptBox["G2", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["G2", "3"]}]}], ")"}]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["A", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "A2"}], "+", 
          RowBox[{"45", " ", "LAMBDA1"}], "+", 
          RowBox[{"4", " ", "LAMBDA2"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"81", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"32", " ", 
     SuperscriptBox["A", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", "A", " ", "B"}], "+", 
       RowBox[{"171", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"36", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"81", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "5"]}]], "-", 
   FractionBox[
    RowBox[{"80", " ", 
     SuperscriptBox["A", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", "G1"}], "+", "G2"}], ")"}]}], 
    RowBox[{"81", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "6"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["A", "6"]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "7"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaLAMBDA2", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", 
         SuperscriptBox["B", "2"]}], "+", 
        RowBox[{"2", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "A2"}], "-", 
           RowBox[{"25", " ", "G3"}], "-", 
           RowBox[{"54", " ", "LAMBDA1"}], "-", 
           RowBox[{"44", " ", "LAMBDA2"}]}], ")"}]}], "+", 
        RowBox[{"6", " ", "G1", " ", 
         RowBox[{"(", 
          RowBox[{"A2", "-", 
           RowBox[{"5", " ", "G3"}], "-", 
           RowBox[{"28", " ", "LAMBDA2"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"36", " ", "A", " ", "B", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "G1"}], "+", "G2"}], ")"}]}], "-", 
     RowBox[{"8", " ", "G2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", 
         SuperscriptBox["G1", "2"]}], "+", 
        RowBox[{"21", " ", "G1", " ", "G2"}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["G2", "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", "A2"}], "+", 
        RowBox[{"5", " ", "G3"}], "+", 
        RowBox[{"36", " ", "LAMBDA1"}]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     SuperscriptBox["A", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", "A", " ", "B"}], "+", 
       RowBox[{"180", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"132", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"26", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "5"]}]], "+", 
   FractionBox[
    RowBox[{"20", " ", 
     SuperscriptBox["A", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "G1"}], "+", 
       RowBox[{"2", " ", "G2"}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "6"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaA2", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", 
        SuperscriptBox["B", "2"]}], "+", 
       RowBox[{"15", " ", "A2", " ", "G1"}], "-", 
       RowBox[{"8", " ", "A2", " ", "G2"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"16", " ", "A", " ", "B", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "G1"}], "+", "G2"}], ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]], "+", 
   FractionBox[
    RowBox[{"16", " ", 
     SuperscriptBox["A", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "5"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betaG3", ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"15", " ", "G1", " ", "G3"}], "+", 
        RowBox[{"G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "A2"}], "+", "G3", "+", 
           RowBox[{"12", " ", "LAMBDA2"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", "A", " ", "B", " ", "G2"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["G2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], " ", "G1"}], "+", "G2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["A", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "A2"}], "+", "G3", "+", 
         RowBox[{"8", " ", "LAMBDA2"}]}], ")"}]}]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "4"]}]], "+", 
    FractionBox[
     RowBox[{"16", " ", 
      SuperscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "A", " ", "B"}], "+", 
        RowBox[{"2", " ", "G2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "12"}], " ", "G1"}], "+", 
           RowBox[{"7", " ", "G2"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "5"]}]], "+", 
    FractionBox[
     RowBox[{"20", " ", 
      SuperscriptBox["A", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "6"}], " ", "G1"}], "+", 
        RowBox[{"5", " ", "G2"}]}], ")"}]}], 
     RowBox[{"9", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "6"]}]], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["A", "6"]}], 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "7"]}]]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.920531258509314*^9, 3.9205314734633417`*^9}, {
   3.920532131679161*^9, 3.9205322538425007`*^9}, {3.9205323408787327`*^9, 
   3.920532562628667*^9}, {3.920532604049274*^9, 3.920532606516368*^9}, {
   3.920532660903661*^9, 3.9205326832219057`*^9}, 
   3.920533725769553*^9},ExpressionUUID->"db0cd33c-4bda-4a1a-8c60-\
adc20b950d76"]
},
WindowSize->{1436, 673},
WindowMargins->{{Automatic, 0}, {Automatic, 9}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b81dc2ab-ebfd-45c6-aee0-e8986519e271"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 15129, 482, 598, "Input",ExpressionUUID->"db0cd33c-4bda-4a1a-8c60-adc20b950d76"]
}
]
*)



==> Nf_4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8310,        273]
NotebookOptionsPosition[      7961,        259]
NotebookOutlinePosition[      8356,        275]
CellTagsIndexPosition[      8313,        272]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"betaM2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "M2"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"68", " ", "G1"}], "+", 
     RowBox[{"15", " ", "G2"}]}], 
    RowBox[{"6", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG1", ":=", 
  RowBox[{
   RowBox[{"-", "G1"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"36", " ", "LAMBDA1"}], "+", 
     RowBox[{"5", " ", "LAMBDA2"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"3", " ", 
      SuperscriptBox["A", "2"]}], "+", 
     RowBox[{"160", " ", 
      SuperscriptBox["G1", "2"]}], "+", 
     RowBox[{"60", " ", "G1", " ", "G2"}], "+", 
     RowBox[{"15", " ", 
      SuperscriptBox["G2", "2"]}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG2", ":=", 
  RowBox[{
   RowBox[{"-", "G2"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"9", " ", "G3"}], "+", 
     RowBox[{"20", " ", "LAMBDA2"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "2"], "-", 
       RowBox[{"G2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"12", " ", "G1"}], "+", 
          RowBox[{"13", " ", "G2"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaA", ":=", 
  RowBox[{
   RowBox[{"-", "A"}], "-", 
   FractionBox[
    RowBox[{"20", " ", "B"}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"2", " ", "A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "G1"}], "-", 
       RowBox[{"5", " ", "G2"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaB", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"140", " ", "B", " ", "G1"}], "-", 
     RowBox[{"15", " ", "B", " ", "G2"}], "+", 
     RowBox[{"72", " ", "A", " ", "LAMBDA1"}], "-", 
     RowBox[{"30", " ", "A", " ", "LAMBDA2"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{"3", " ", "A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "32"}], " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"20", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaL1", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"5", " ", "A", " ", "B"}], "+", 
     RowBox[{"20", " ", "G2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}]}], "+", 
     RowBox[{"8", " ", "G1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"46", " ", "LAMBDA1"}], "+", 
        RowBox[{"5", " ", "LAMBDA2"}]}], ")"}]}]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"9", " ", 
      SuperscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"44", " ", "G1"}], "+", 
        RowBox[{"5", " ", "G2"}]}], ")"}]}], "+", 
     RowBox[{"16", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"464", " ", 
         SuperscriptBox["G1", "3"]}], "+", 
        RowBox[{"180", " ", 
         SuperscriptBox["G1", "2"], " ", "G2"}], "+", 
        RowBox[{"90", " ", "G1", " ", 
         SuperscriptBox["G2", "2"]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["G2", "3"]}]}], ")"}]}]}], 
    RowBox[{"96", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaL2", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "7"}], " ", "A", " ", "B"}], "+", 
     RowBox[{"4", " ", "G1", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", " ", "G3"}], "+", 
        RowBox[{"35", " ", "LAMBDA2"}]}], ")"}]}], "+", 
     RowBox[{"G2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"45", " ", "G3"}], "+", 
        RowBox[{"72", " ", "LAMBDA1"}], "+", 
        RowBox[{"79", " ", "LAMBDA2"}]}], ")"}]}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"68", " ", "G1"}], "+", 
        RowBox[{"31", " ", "G2"}]}], ")"}]}], "-", 
     RowBox[{"4", " ", "G2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"192", " ", 
         SuperscriptBox["G1", "2"]}], "+", 
        RowBox[{"140", " ", "G1", " ", "G2"}], "+", 
        RowBox[{"49", " ", 
         SuperscriptBox["G2", "2"]}]}], ")"}]}]}], 
    RowBox[{"8", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG3", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", "A", " ", "B"}], "+", 
     RowBox[{"60", " ", "G1", " ", "G3"}], "+", 
     RowBox[{"45", " ", "G2", " ", "G3"}], "+", 
     RowBox[{"48", " ", "G2", " ", "LAMBDA2"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox["G2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"108", " ", "G1"}], "+", 
        RowBox[{"5", " ", "G2"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["A", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"36", " ", "G1"}], "+", 
        RowBox[{"39", " ", "G2"}]}], ")"}]}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.920530657938221*^9, 3.920530662678488*^9}, {
  3.9205306996834297`*^9, 3.920531037852909*^9}, {3.920531090504367*^9, 
  3.920531092907116*^9}},ExpressionUUID->"eb703431-05c5-4f6b-97bc-\
76ccf2fd7b4d"]
},
WindowSize->{1288, 674},
WindowMargins->{{39, Automatic}, {Automatic, 20}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"066bb1b3-9738-4cd9-8151-c4794338bd11"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7399, 237, 396, "Input",ExpressionUUID->"eb703431-05c5-4f6b-97bc-76ccf2fd7b4d"]
}
]
*)



==> Nf_5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6832,        223]
NotebookOptionsPosition[      6483,        209]
NotebookOutlinePosition[      6878,        225]
CellTagsIndexPosition[      6835,        222]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"betaM2", ":=", 
  RowBox[{
   RowBox[{"-", "M2"}], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"65", " ", "G1"}], "+", 
       RowBox[{"12", " ", "G2"}]}], ")"}]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG1", ":=", 
  RowBox[{
   RowBox[{"-", "G1"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"135", " ", "LAMBDA1"}], "+", 
     RowBox[{"16", " ", "LAMBDA2"}]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"725", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"240", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"75", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG2", ":=", 
  RowBox[{
   RowBox[{"-", "G2"}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"63", " ", "G3"}], "+", 
     RowBox[{"145", " ", "LAMBDA2"}]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"8", " ", "G2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"15", " ", "G1"}], "+", 
       RowBox[{"22", " ", "G2"}]}], ")"}]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaA", ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["A", "2"]}], "+", 
   FractionBox[
    RowBox[{"8", " ", "A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", "G1"}], "-", 
       RowBox[{"6", " ", "G2"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaLAMBDA1", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["A", "2"], "+", 
       RowBox[{"120", " ", "G1", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"10", " ", "LAMBDA1"}], "+", "LAMBDA2"}], ")"}]}], "+", 
       RowBox[{"12", " ", "G2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"15", " ", "LAMBDA1"}], "+", 
          RowBox[{"4", " ", "LAMBDA2"}]}], ")"}]}]}], ")"}]}], 
    RowBox[{"75", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"16", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2375", " ", 
        SuperscriptBox["G1", "3"]}], "+", 
       RowBox[{"900", " ", 
        SuperscriptBox["G1", "2"], " ", "G2"}], "+", 
       RowBox[{"360", " ", "G1", " ", 
        SuperscriptBox["G2", "2"]}], "+", 
       RowBox[{"48", " ", 
        SuperscriptBox["G2", "3"]}]}], ")"}]}], 
    RowBox[{"375", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaLAMBDA2", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "6"}], " ", 
      SuperscriptBox["A", "2"]}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"63", " ", "G1", " ", "G3"}], "+", 
        RowBox[{"63", " ", "G2", " ", "G3"}], "+", 
        RowBox[{"90", " ", "G2", " ", "LAMBDA1"}], "+", 
        RowBox[{"220", " ", "G1", " ", "LAMBDA2"}], "+", 
        RowBox[{"124", " ", "G2", " ", "LAMBDA2"}]}], ")"}]}]}], 
    RowBox[{"15", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"8", " ", "G2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"60", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"53", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"17", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"5", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"betaG3", ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["A", "2"]}], "+", 
        RowBox[{"9", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"25", " ", "G1", " ", "G3"}], "+", 
           RowBox[{"33", " ", "G2", " ", "G3"}], "+", 
           RowBox[{"20", " ", "G2", " ", "LAMBDA2"}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"45", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{"8", " ", 
      SuperscriptBox["G2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"135", " ", "G1"}], "+", 
        RowBox[{"23", " ", "G2"}]}], ")"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9205246275358*^9, 3.920524790352593*^9}, {
  3.920524821896677*^9, 
  3.920524964429099*^9}},ExpressionUUID->"11815c16-7e7c-426b-80f2-\
2ea7605abc69"]
},
WindowSize->{1129, 697},
WindowMargins->{{140, Automatic}, {Automatic, 8}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2c92d230-bfff-4230-91a8-ea4f3d15e6c2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5921, 187, 388, "Input",ExpressionUUID->"11815c16-7e7c-426b-80f2-2ea7605abc69"]
}
]
*)

(* End of internal cache information *)



==> Nf_6.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      6521,        214]
NotebookOptionsPosition[      6174,        200]
NotebookOutlinePosition[      6567,        216]
CellTagsIndexPosition[      6524,        213]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{"betaM2", ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], "M2"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "222"}], " ", "G1"}], "-", 
     RowBox[{"35", " ", "G2"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG1", ":=", 
  RowBox[{
   RowBox[{"-", "G1"}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "342"}], " ", "LAMBDA1"}], "-", 
     RowBox[{"35", " ", "LAMBDA2"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"144", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"42", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"27", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG2", ":=", 
  RowBox[{
   RowBox[{"-", "G2"}], "-", 
   FractionBox[
    RowBox[{"8", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "G3"}], "+", 
       RowBox[{"5", " ", "LAMBDA2"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{"4", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaA", ":=", 
  FractionBox[
   RowBox[{"10", " ", "A", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"6", " ", "G1"}], "-", 
      RowBox[{"7", " ", "G2"}]}], ")"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", "M2"}], ")"}], "3"]}]]}], "\[IndentingNewLine]", 
 RowBox[{"betaLAMBDA1", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"9", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"258", " ", "G1"}], "+", 
          RowBox[{"35", " ", "G2"}]}], ")"}], " ", "LAMBDA1"}], "+", 
       RowBox[{"70", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "G1"}], "+", "G2"}], ")"}], " ", "LAMBDA2"}]}], 
      ")"}]}], 
    RowBox[{"27", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"28", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"378", " ", 
        SuperscriptBox["G1", "3"]}], "+", 
       RowBox[{"135", " ", 
        SuperscriptBox["G1", "2"], " ", "G2"}], "+", 
       RowBox[{"45", " ", "G1", " ", 
        SuperscriptBox["G2", "2"]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["G2", "3"]}]}], ")"}]}], 
    RowBox[{"81", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaLAMBDA2", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"96", " ", "G1", " ", "G3"}], "+", 
       RowBox[{"80", " ", "G2", " ", "G3"}], "+", 
       RowBox[{"108", " ", "G2", " ", "LAMBDA1"}], "+", 
       RowBox[{"330", " ", "G1", " ", "LAMBDA2"}], "+", 
       RowBox[{"179", " ", "G2", " ", "LAMBDA2"}]}], ")"}]}], 
    RowBox[{"9", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"2", " ", "G2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"144", " ", 
        SuperscriptBox["G1", "2"]}], "+", 
       RowBox[{"150", " ", "G1", " ", "G2"}], "+", 
       RowBox[{"43", " ", 
        SuperscriptBox["G2", "2"]}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}], "\[IndentingNewLine]", 
 RowBox[{"betaG3", ":=", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"30", " ", "G1", " ", "G3"}], "+", 
       RowBox[{"55", " ", "G2", " ", "G3"}], "+", 
       RowBox[{"24", " ", "G2", " ", "LAMBDA2"}]}], ")"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["G2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"18", " ", "G1"}], "+", 
       RowBox[{"5", " ", "G2"}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", "M2"}], ")"}], "4"]}]]}]}]}], "Input",
 CellChangeTimes->{{3.9205240142679358`*^9, 3.920524032033863*^9}, {
  3.9205240701193333`*^9, 3.920524208307259*^9}, {3.9205242535399523`*^9, 
  3.920524448002812*^9}, {3.920524514504302*^9, 
  3.920524516731688*^9}},ExpressionUUID->"b8c6cc2f-8b19-4152-ac15-\
edf9352f553b"]
},
WindowSize->{1048, 704},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"12.1 for Mac OS X x86 (64-bit) (March 13, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"267fbf81-def7-4cc5-8be7-90731f5bc1c7"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 5612, 178, 347, "Input",ExpressionUUID->"b8c6cc2f-8b19-4152-ac15-edf9352f553b"]
}
]
*)


